Hard instance generation for SAT

We propose an algorithm of generating hard instances for the Satisfying Assignment Search Problem (in short, SAT). The algorithm transforms instances of the integer factorization problem into SAT instances efficiently by using the Chinese Remainder Theorem. For example, it is possible to construct SAT instances with about 5,600 variables that is as hard as factorizing 100 bit integers.

==> local.mac <==
\def\OMIT#1{}

\def\problem#1{%
    \begin{tabbing}
    \hskip10mm\=\+\hskip5mm\=Output:~ \=\kill
    {\bf #1:}\+\\}
\def\endproblem{\end{tabbing}}



==> standard92.mac <==
% file_name: standard92.mac
% contents:  set-ups and macros for math. paper
% date:      10/9/92
%            6/1/98 modified (change \remark and add \OMIT)

% SET-UPS

% Set the location search rules for figure and table.
\makeatletter              % Set order of figure and table placement to
\def\fps@figure{htbp}      % Here, Top, Bottom or finally separate page.
\def\fps@table{htbp}
\makeatother

\def\topfraction{.98}      % 98% of a page can be floats at the top of page
\def\bottomfraction{.98}   % or at bottom of a page.
\def\textfraction{.01}     % a page with text must be at least 1% text
\def\floatpagefraction{.9}
\setcounter{totalnumber}{2}
\setcounter{topnumber}{1}
\setcounter{bottomnumber}{1}

% Print control (skips)
\def\bigskip{\vskip12pt}
\def\medskip{\vskip6pt}
\def\smallskip{\vskip3pt}
\def\paragraphskip{\vskip\topsep}
\def\nparagraphskip{\vskip-\topsep}

% MACROS

\def\OMIT#1{}

% Itemization
\def\ITEM#1#2{
    \par\noindent\hangindent#2
    \hskip#2\llap{#1~\hfil}}
\def\itemplain#1{
    \par\noindent\hangindent\parindent
    \hskip\parindent\llap{#1~}}
\def\itemresume{
    \par\noindent\hangindent\parindent}
\def\itemitem#1{
    \par\noindent\hangindent2\parindent
    \hskip2\parindent\llap{#1~}}
\def\refitem#1;{
  \par\hangindent\parindent
  \indent\llap{\hbox to \parindent{#1\hfil}}\ignorespaces}

% Nonstandard section
\def\bigparagraph#1\par{
    \typeout{#1}
    \bigskip\leftline{\bf#1}\nobreak\medskip\noindent}
\def\smallsection#1\par{
    \stepcounter{section}
    \setcounter{subsection}{0}
    \typeout{#1}
    \bigskip\leftline{\large\bf\thesection.~~#1}\nobreak\medskip\noindent}
\def\smallsubsection#1\par{
    \stepcounter{subsection}
    \typeout{#1}
    \bigskip\leftline{\bf\thesubsection.~~#1}
    \nobreak\medskip\noindent}

% MATH DISPLAYS

% Magic trip to avoind slant or italic in claims
\catcode`@=11
\def\@begintheorem#1#2{\trivlist \item[\hskip \labelsep{\bf #1\ #2.}]}
\def\@opargbegintheorem#1#2#3{\trivlist
      \item[\hskip \labelsep{\bf #1\ #2.\ (#3)}]}
\catcode`@=12

% Newtheorems
\newtheorem{defi}{Definition}[section]
\newtheorem{prop}[defi]{Proposition}
\newtheorem{lemm}[defi]{Lemma}
\newtheorem{theo}[defi]{T\/heorem}
\newtheorem{coro}[defi]{Corollary}
\newtheorem{exam}{Example}[section]
\newtheorem{ndefi}{Definition}
\newtheorem{nprop}{Proposition}
\newtheorem{nlemm}{Lemma}
\newtheorem{ntheo}{T\/heorem}
\newtheorem{ncoro}{Corollary}
\newtheorem{nexam}{Example}
\newtheorem{claim}{Claim}
\newtheorem{fact}{Fact}

% Proofs
\def\remark{\par\noindent\hangindent0pt{\bf Remark.~}}
\def\beginsome#1{\paragraphskip\noindent{\bf #1~}}
\def\endsome{\paragraphskip}
\def\beginproof{\par\noindent{\bf Proof.~}}
\def\beginproofarg#1{\par\noindent{\bf #1.~}}
\def\square{\rlap{$\sqcup$}$\sqcap$}
\def\endproof{~~\square\paragraphskip}
\def\endproofarg#1{~~\square~#1\paragraphskip}


==> symbol.mac <==
\def\iff{\Leftrightarrow}

\def\mod{\,{\rm mod}\,}
\def\emod{\,{\rm mod}'\,}
\def\div{\,{\rm div}\,}
\def\implies{\Rightarrow}
\def\pmod#1{({\rm mod}\,#1)}

\def\csize{{\rm size}}
\def\myfbox#1{\fbox{$#1$}}
\def\sizeadd#1{{\rm add}(#1)}%{\fbox{\rm add($#1$)}}
\def\sizesub#1{{\rm sub}(#1)}%{\fbox{\rm sub($#1$)}}
\def\sizeinc#1{{\rm inc}(#1)}%{\fbox{\rm inc($#1$)}}

\def\cadd#1{{\rm ADD}_{#1}}
\def\csub#1{{\rm SUB}_{#1}}
\def\cinc#1{{\rm INC}_{#1}}
\def\cmod#1{{\rm MOD}_{#1}}
\def\cmult#1{{\rm MULT}_{#1}}
\def\cmultd#1{{\rm MULT}'_{#1}}

% Section 2
\def\F#1{F_x^{{\rm ex#1}}}
\def\C#1{C_x^{{\rm ex#1}}}
\def\Ftrivx{F^{\rm naive}_x}
\def\Ctrivx{C^{\rm naive}_x}
\def\Ffft{F^{\rm FFT}_x}
\def\Cfft{C^{\rm FFT}_x}
\def\Crec{C^{\rm rec}}
\def\Frecx{F^{\rm rec}_x}
\def\Ccexx{C^{\rm cex}_x}
\def\Fcexx{F^{\rm cex}_x}

\def\veca{a_{\ell-1},...,a_0}
\def\vecb{b_{\ell-1},...,b_0}

